Geometric criteria for realizability of tensegrities in higher dimensions

In this paper we study a classical Maxwell question on the existence of self-stresses for frameworks, which are called tensegrities. We give a complete answer on geometric conditions of at most $(d+1)$-valent tensegrities in $\mathbb{R}^d$ both in terms of discrete multiplicative 1-forms and in terms of "meet" and "join" operations in the Grassmann-Cayley algebra.

==> polygonstoeps.py <==
import rhinoscriptsyntax as rs

all = rs.AllObjects()

file = open('graph1.eps','w')

file.write("%!PS-Adobe-3.0 EPSF-3.0\n")
file.write("%%BoundingBox: -1 -1 93 58\n\n")

file.write("/m {moveto} def\n")
file.write("/l {lineto} def\n")
file.write("/s {stroke} def\n")

file.write("\n")

file.write("%Ringerl\n")
file.write("/kr {gsave [] 0 setdash\n")
file.write("    .1 setlinewidth newpath 1. 0 360 arc gsave closepath\n")
file.write("    1 setgray fill grestore stroke grestore} def\n")
file.write("\n")
file.write("\n")


for seg in all:
    if(rs.IsPolyline(seg)):
        pkte = rs.PolylineVertices(seg)
        file.write(str(pkte[0][0]) + " " + str(pkte[0][1]) + " m ")
        for i in range(1, len(pkte)):
            file.write(str(pkte[i][0]) + " " + str(pkte[i][1]) + " l ")
        file.write("s\n")


file.write("\n\n")

for seg in all:
    if(rs.IsPolyline(seg)):
        pkte = rs.PolylineVertices(seg)
        kk = 0
        if(rs.IsCurveClosed(seg) == 1):
            kk = 1
        for i in range(0, len(pkte) - kk):
            file.write(str(pkte[i][0]) + " " + str(pkte[i][1]) + " kr\n")


file.write("\n")
file.write("showpage")

file.close()

